ECDSA.Fail: Open Autoresearch for Optimizing Elliptic-Curve Point Addition in Shor's Algorithm

We propose Open Autoresearch, a paradigm in which humans and AI agents publish evaluator-verified improvements to a public leaderboard. We instantiate it in ECDSA.Fail, optimizing reversible secp256k1 point-addition circuits, a bottleneck in Shor's algorithm for elliptic-curve cryptography. The benchmark minimizes the spacetime-inspired score $S=Q\times T$, where $Q$ is peak logical qubit width and $T$ is average executed Toffoli count. Participants reduced $S$ by 86.1%. At the data cutoff (26 July 2026), the best-scoring circuit uses 1,151 qubits and 1,299,453 average executed Toffoli gates, giving $Q\times T\approx1.496$ billion. This is more than 50% below Google's published point-addition score thresholds (arXiv:2603.28846), under different accounting conventions. Because the benchmark supplies one addend classically, we construct a coherent windowed-addition-compatible variant implementing the single-call interface required by windowed Shor. It uses 1,162 qubits and 1,684,161 average executed Toffoli gates. On 100,000 random inputs, its empirical success probability is $\hat{p}=0.99809$, giving $Q\times T/\hat{p}\approx1.961$ billion under an independently rerunnable per-call sensitivity model, not a full-Shor success estimate. Its qubit and Toffoli counts lie below Google's published thresholds and Schrottenloher's reported operating points (arXiv:2606.02235), although differing interfaces, accounting conventions, and validation scope preclude formal dominance. After the cutoff, the score was further reduced to 1.259 billion, while a separate low-width circuit reached 813 qubits. The public record shows AI agents complementing human judgment, providing evidence for open autoresearch on efficiently evaluable, machine-checkable objectives.

==> evidence/verify_section5_claims.py <==
#!/usr/bin/env python3
"""Recompute the quantitative claims in Sections 5 and 8.

The script uses only the Python standard library. By default it expects the
paper repository and ecdsa-challenge-notes to be sibling directories under the
same parent. Alternate artifact paths can be supplied on the command line.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import re
import sys
from collections import Counter, defaultdict
from dataclasses import dataclass
from pathlib import Path


EXPECTED_RAW_SHA256 = (
    "7eb58b785bbec75a9f1c351da5e82319dc115998f559a9260a0b8add7f3a6e16"
)
EXPECTED_LEDGER_SHA256 = (
    "34397cc96e43326a417c0aff5e45a9f8c75f80a66c49509c11e041a7459ddd78"
)
EXPECTED_LATER_SCORED = {"9eea46c", "a505e6d", "422f21d"}
EXPECTED_UNSCORED = {"15a06af", "971d801", "c55911f", "ca1bf33"}
EXPECTED_FAMILY_COUNTS = {
    "Dead-Code and Redundancy Elimination": 244,
    "Register and Scratch Allocation": 50,
    "Uncompute Strategy": 22,
    "Constant Propagation and Classical Specialization": 19,
    "Strength Reduction": 14,
    "Fusion": 12,
    "Windowing": 8,
    "Codec / Encoding": 7,
    "Algorithmic Substitution": 2,
    "Verifier Search": 19,
    "Neutral / Mechanical": 3,
}
EXPECTED_RETAINED_SHARES = {
    "Dead-Code and Redundancy Elimination": 0.39,
    "Register and Scratch Allocation": 0.21,
    "Fusion": 0.18,
    "Windowing": 0.13,
    "Uncompute Strategy": 0.08,
}
EXPECTED_PROFILE_PHASE_ROWS = {
    "coord_sub": 96,
    "inverse": 288,
    "add3x": 96,
    "square": 288,
    "multiply": 288,
    "coord_final": 96,
}
PROFILE_ENDPOINT = "3f8ce09"

ROW_RE = re.compile(
    r"^\\texttt\{(?P<commit>[0-9a-f]{7})\}\s*&\s*"
    r"(?P<contestant>.*?)\s*&\s*"
    r"(?P<date>\d{4}-\d{2}-\d{2})\s*&\s*"
    r"(?P<score>.*?)\s*&\s*(?P<delta>.*?)\\\\$"
)
FAMILY_RE = re.compile(r"\\textbf\{(.+)\}~\\small\((\d+)\)")


@dataclass(frozen=True)
class CensusRow:
    commit: str
    contestant: str
    date: str
    score: int | None
    delta: int | None
    family: str


class VerificationError(RuntimeError):
    pass


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def require(condition: bool, message: str) -> None:
    if not condition:
        raise VerificationError(message)


def parse_tex_integer(value: str) -> int | None:
    if "unscored" in value or "---" in value:
        return None
    cleaned = re.sub(r"[^0-9-]", "", value)
    return int(cleaned) if cleaned else None


def normalize_family(raw: str) -> str:
    replacements = {
        r"\&": "&",
        r"\_": "_",
        r"\texttt{DUMMY\_TOFFOLIS}": "DUMMY_TOFFOLIS",
    }
    normalized = raw
    for source, target in replacements.items():
        normalized = normalized.replace(source, target)
    normalized = normalized.replace(r"\texttt{", "").replace("}", "")
    return normalized.strip()


def parse_census(path: Path) -> tuple[list[CensusRow], dict[str, int]]:
    rows: list[CensusRow] = []
    declared_counts: dict[str, int] = {}
    current_family: str | None = None

    for raw_line in path.read_text(encoding="utf-8").splitlines():
        family_match = FAMILY_RE.search(raw_line)
        if family_match:
            current_family = normalize_family(family_match.group(1))
            declared_counts[current_family] = int(family_match.group(2))
            continue

        row_match = ROW_RE.match(raw_line.strip())
        if not row_match:
            continue
        require(current_family is not None, "census row appears before a family heading")
        rows.append(
            CensusRow(
                commit=row_match.group("commit"),
                contestant=row_match.group("contestant").strip(),
                date=row_match.group("date"),
                score=parse_tex_integer(row_match.group("score")),
                delta=parse_tex_integer(row_match.group("delta")),
                family=current_family,
            )
        )

    return rows, declared_counts


def read_ledger(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def verify_frozen_ledger(raw_path: Path, ledger_path: Path) -> list[dict[str, str]]:
    raw_digest = sha256(raw_path)
    ledger_digest = sha256(ledger_path)
    require(
        raw_digest == EXPECTED_RAW_SHA256,
        f"raw ledger hash changed: {raw_digest}",
    )
    require(
        ledger_digest == EXPECTED_LEDGER_SHA256,
        f"parsed ledger hash changed: {ledger_digest}",
    )

    ledger = read_ledger(ledger_path)
    statuses = Counter(row["status"] for row in ledger)
    require(len(ledger) == 780, f"expected 780 ledger rows, found {len(ledger)}")
    require(statuses["promoted"] == 397, f"expected 397 promoted, found {statuses}")
    require(statuses["rejected"] == 229, f"expected 229 rejected, found {statuses}")
    require(statuses["failed"] == 154, f"expected 154 failed, found {statuses}")

    print(f"PASS Q1 frozen raw ledger sha256={raw_digest}")
    print(f"PASS Q1 parsed ledger sha256={ledger_digest}")
    print("PASS Q1 ledger rows=780 promoted=397 rejected=229 failed=154")
    return ledger


def verify_census(
    census_path: Path, ledger: list[dict[str, str]]
) -> tuple[list[CensusRow], list[CensusRow]]:
    rows, declared_counts = parse_census(census_path)
    scored = [row for row in rows if row.score is not None and row.delta is not None]
    unscored = [row for row in rows if row.score is None and row.delta is None]

    require(len(rows) == 404, f"expected 404 census rows, found {len(rows)}")
    require(len(scored) == 400, f"expected 400 scored census rows, found {len(scored)}")
    require(len(unscored) == 4, f"expected four unscored rows, found {len(unscored)}")
    require(
        min(row.date for row in rows) == "2026-05-29"
        and max(row.date for row in rows) == "2026-07-18",
        "unexpected census date range",
    )

    actual_counts = Counter(row.family for row in scored)
    require(
        actual_counts == Counter(EXPECTED_FAMILY_COUNTS),
        f"family counts differ: {dict(actual_counts)}",
    )
    for family, count in EXPECTED_FAMILY_COUNTS.items():
        require(
            declared_counts.get(family) == count,
            f"heading count for {family!r} differs from row count",
        )

    ledger_by_commit = {row["commit"][:7]: row for row in ledger}
    matched = [row for row in rows if row.commit in ledger_by_commit]
    unmatched = [row for row in rows if row.commit not in ledger_by_commit]
    require(len(matched) == 397, f"expected 397 census-ledger matches, found {len(matched)}")
    require(
        all(ledger_by_commit[row.commit]["status"] == "promoted" for row in matched),
        "a matched census row is not promoted in the frozen ledger",
    )
    require(
        {row.commit for row in unmatched if row.score is not None}
        == EXPECTED_LATER_SCORED,
        "later scored commit set differs",
    )
    require(
        {row.commit for row in unmatched if row.score is None} == EXPECTED_UNSCORED,
        "unscored bootstrap commit set differs",
    )

    print("PASS Q2 census rows=404 scored=400 unscored=4")
    print("PASS Q2 census date range=2026-05-29..2026-07-18")
    print("PASS Q2 July-2 promoted joins=397 later-scored=3 bootstrap-unscored=4")
    print("PASS Q3 scored family counts=" + repr(dict(actual_counts)))
    return rows, scored


def verify_weighted_deltas(scored: list[CensusRow]) -> None:
    reductions = sorted(scored, key=lambda row: -row.delta, reverse=True)
    gross_reduction = sum(-row.delta for row in scored)
    top_70 = reductions[:70]
    top_70_reduction = sum(-row.delta for row in top_70)
    concentration = top_70_reduction / gross_reduction

    require(gross_reduction == 9_234_282_411, f"unexpected gross reduction {gross_reduction}")
    require(
        round(100 * concentration, 1) == 91.6,
        f"top-70 concentration does not round to 91.6%: {concentration}",
    )

    padding = [row for row in top_70 if row.commit == "f43a73e"]
    require(len(padding) == 1, "padding-only commit f43a73e is not uniquely in top 70")
    retained = [row for row in top_70 if row.commit != "f43a73e"]
    denominator = sum(-row.delta for row in retained)
    require(len(retained) == 69, f"expected 69 retained rows, found {len(retained)}")
    require(
        denominator == 8_407_472_969,
        f"unexpected retained denominator {denominator}",
    )

    family_reductions: dict[str, int] = defaultdict(int)
    family_rows: Counter[str] = Counter()
    for row in retained:
        family_reductions[row.family] += -row.delta
        family_rows[row.family] += 1

    for family, expected_rounded_share in EXPECTED_RETAINED_SHARES.items():
        actual_share = family_reductions[family] / denominator
        require(
            round(actual_share, 2) == expected_rounded_share,
            f"{family} share {actual_share:.6f} does not round as expected",
        )

    print(
        "PASS Q4 gross score reduction="
        f"{gross_reduction:,} top70_share={100 * concentration:.6f}%"
    )
    print(
        "PASS Q4 retained top-impact rows=69 denominator="
        f"{denominator:,} excluded=f43a73e"
    )
    for family, reduction in sorted(
        family_reductions.items(), key=lambda item: item[1], reverse=True
    ):
        print(
            f"PASS Q4 family={family!r} rows={family_rows[family]} "
            f"reduction={reduction:,} share={100 * reduction / denominator:.3f}%"
        )


def verify_agreement(path: Path | None, scored_commits: set[str]) -> bool:
    if path is None:
        print(
            "NOT_AUDITABLE Q5 no paired pre-reconciliation labels; "
            "cannot reproduce the historical 92% raw-agreement claim"
        )
        return False

    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    required = {"commit", "initial_label", "reaudit_label"}
    require(rows and required.issubset(rows[0]), f"agreement CSV requires columns {required}")
    require(len(rows) == 400, f"expected 400 paired labels, found {len(rows)}")
    require(
        len({row["commit"] for row in rows}) == 400,
        "agreement CSV contains duplicate commits",
    )
    require(
        {row["commit"] for row in rows} == scored_commits,
        "agreement CSV does not cover the exact 400-commit scored census",
    )
    require(
        all(row["initial_label"].strip() and row["reaudit_label"].strip() for row in rows),
        "agreement CSV contains an empty label",
    )
    agreements = sum(
        row["initial_label"].strip() == row["reaudit_label"].strip() for row in rows
    )
    raw_agreement = agreements / len(rows)
    require(
        agreements == 368,
        f"raw agreement is not exactly 368/400: {agreements}/400",
    )
    print(
        f"PASS Q5 paired labels={len(rows)} agreements={agreements} "
        f"raw_agreement={100 * raw_agreement:.3f}%"
    )
    return True


def verify_resource_profile(profile_dir: Path, history_path: Path) -> None:
    max_index = -1
    peak_qubits = 0
    phase_mean_toffoli = 0.0

    for phase, expected_rows in EXPECTED_PROFILE_PHASE_ROWS.items():
        phase_path = profile_dir / f"{phase}.csv"
        with phase_path.open(newline="", encoding="utf-8") as handle:
            rows = list(csv.DictReader(handle))
        require(
            len(rows) == expected_rows,
            f"profile phase {phase} has {len(rows)} rows, expected {expected_rows}",
        )
        require(
            all(row["phase_name"].strip() for row in rows),
            f"profile phase {phase} contains an empty phase name",
        )
        max_index = max(max_index, *(int(row["index"]) for row in rows))
        peak_qubits = max(
            peak_qubits, *(int(row["active_qubit_count_per_index"]) for row in rows)
        )
        phase_mean_toffoli += sum(
            float(row["avg_toffoli_gates_per_run_in_bin"]) for row in rows
        )

    history = read_ledger(history_path)
    endpoint_rows = [
        row for row in history if row["commit_short"].strip('"') == PROFILE_ENDPOINT
    ]
    require(
        len(endpoint_rows) == 1,
        f"expected one longitudinal row for {PROFILE_ENDPOINT}, found {len(endpoint_rows)}",
    )
    endpoint = endpoint_rows[0]
    require(
        int(endpoint["tested_point_pairs"]) == 50_000,
        "resource-profile endpoint does not use the 50,000-pair corpus",
    )
    require(
        int(endpoint["peak_qubits"]) == peak_qubits == 1_152,
        "resource-profile peak does not match the longitudinal endpoint",
    )
    require(
        max_index == 9_759_234,
        f"unexpected final phase-local operation index {max_index}",
    )
    require(
        max_index < int(endpoint["emitted_ops"]),
        "profiled phase indices do not fit inside the endpoint op stream",
    )
    require(
        abs(phase_mean_toffoli - 1_317_390.325135) < 1e-6,
        f"unexpected phase-local mean-Toffoli sum {phase_mean_toffoli:.6f}",
    )
    require(
        phase_mean_toffoli < float(endpoint["avg_executed_toffoli"]),
        "phase-local Toffoli sum must not exceed the complete endpoint average",
    )

    print(
        "PASS Q6 resource profile "
        f"endpoint={PROFILE_ENDPOINT} pairs=50000 peakQ={peak_qubits} "
        f"last_index={max_index} phase_mean_T={phase_mean_toffoli:.6f}"
    )


def build_parser() -> argparse.ArgumentParser:
    paper_root = Path(__file__).resolve().parents[1]
    notes_root = paper_root.parent / "ecdsa-challenge-notes" / "writings"
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--raw-ledger",
        type=Path,
        default=notes_root / "raw" / "ecdsafail-submissions-20260702.txt",
    )
    parser.add_argument(
        "--ledger",
        type=Path,
        default=notes_root
        / "derived"
        / "submission-impact-20260702"
        / "submissions_parsed.csv",
    )
    parser.add_argument(
        "--supplement",
        type=Path,
        default=paper_root / "sections" / "08-supplementary.tex",
    )
    parser.add_argument(
        "--agreement-csv",
        type=Path,
        help="optional CSV with commit,initial_label,reaudit_label",
    )
    parser.add_argument(
        "--profile-dir",
        type=Path,
        default=paper_root / "figs" / "circuit_profile_phases",
    )
    parser.add_argument(
        "--history",
        type=Path,
        default=paper_root / "figs" / "qxt-history.csv",
    )
    parser.add_argument(
        "--strict",
        action="store_true",
        help="return nonzero when the agreement artifact is absent",
    )
    return parser


def main() -> int:
    args = build_parser().parse_args()
    try:
        ledger = verify_frozen_ledger(args.raw_ledger, args.ledger)
        _, scored = verify_census(args.supplement, ledger)
        verify_weighted_deltas(scored)
        verify_resource_profile(args.profile_dir, args.history)
        agreement_auditable = verify_agreement(
            args.agreement_csv, {row.commit for row in scored}
        )
    except (OSError, VerificationError, ValueError) as error:
        print(f"FAIL {error}", file=sys.stderr)
        return 1

    if args.strict and not agreement_auditable:
        print("FAIL strict mode requires --agreement-csv", file=sys.stderr)
        return 2
    print("PASS all currently auditable Section 5 quantitative claims")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

